Ventilated Cavitation around a sphere through surface air injection at Re = 10,000

We perform DNS of ventilated cavitation over a sphere at subcritical (Re=10,000). The flow is modeled as a homogeneous mixture of water and air, with the interface tracked using the volume-of-fluid method. Unlike previous numerical investigations, surface tension is explicitly included. Air is injected through a circular strip on the sphere at three locations selected based on the bulk flow dynamics: front (FR025, (18^\circ\leq\theta\leq63^\circ)), mid (MD025, MD050, (75^\circ\leq\theta\leq104^\circ)), and back (BK025, (120^\circ\leq\theta\leq180^\circ)), with (C_q=0.2) and (0.4). The injection location strongly governs cavity inception and stability and alters flow separation in the front- and mid-injection cases. Front injection produces an unsteady bubbly cavity due to vigorous puffing, which fragments the injected air and increases drag by (\sim56%) relative to the single-phase case. In contrast, mid- and back-injection produce stable cavities with distinct leading-edge dynamics. In the mid-injection cases, puffing dominates and, despite delayed flow separation, the cavity detaches from the leading edge of the injection patch. For back injection, the cavity detaches upstream of the injection patch owing to the adverse pressure gradient induced by cavity formation. Kelvin--Helmholtz instabilities and divot formation characterize the back-injection cavity. Stable cavities exhibit strong air entrainment and close through a re-entrant jet. The mid-injection cases achieve (35%) and (25%) drag reduction at (C_q=0.2) and (0.4), respectively, while back injection yields a maximum drag reduction of (46%) relative to the single-phase case.

==> Results/Inst_Ux_Contour-Copy1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "d5dd9103-8252-4bab-90be-1e42d84985f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "from os import listdir\n",
    "import vtk\n",
    "import numpy as np\n",
    "from scipy.interpolate import griddata\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "\n",
    "\n",
    "def read_vtp_file(file_path):\n",
    "    reader = vtk.vtkXMLPolyDataReader()\n",
    "    reader.SetFileName(file_path)\n",
    "    reader.Update()\n",
    "    polydata = reader.GetOutput()\n",
    "    return polydata\n",
    "\n",
    "def vtk_to_numpy(vtk_array):\n",
    "    num_tuples = vtk_array.GetNumberOfTuples()\n",
    "    num_components = vtk_array.GetNumberOfComponents()\n",
    "    numpy_array = np.zeros((num_tuples, num_components))\n",
    "    for i in range(num_tuples):\n",
    "        for j in range(num_components):\n",
    "            numpy_array[i, j] = vtk_array.GetComponent(i, j)\n",
    "    return numpy_array\n",
    "\n",
    "\n",
    "\n",
    "#cwd = os.getcwd()\n",
    "#loc = cwd + '/surfaces.txt/'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3bc95222-5687-4549-9f88-efb0734702c6",
   "metadata": {},
   "outputs": [],
   "source": [
    "Case = 'MD050'\n",
    "Folder = '/home/soundar/Vent_PostProcess/DNS/Good_Mesh/'+ Case\n",
    "loc = Folder + '/surfaces'\n",
    "field = 'U'\n",
    "plane = 'zNormal.vtp'\n",
    "\n",
    "times = listdir(loc)\n",
    "\n",
    "\n",
    "\n",
    "file_path = loc+'/'+ times[-1] + '/'+ plane\n",
    "polydata = read_vtp_file(file_path)\n",
    "point_data = polydata.GetPointData()\n",
    "points = vtk_to_numpy(polydata.GetPoints().GetData())\n",
    "\n",
    "# Assuming there's a scalar field associated with points\n",
    "scalar_field_array = point_data.GetArray(field)  # Change \"ScalarField\" to your actual array name\n",
    "scalar_field = vtk_to_numpy(scalar_field_array)\n",
    "\n",
    "# Interpolate scalar field to generate a grid\n",
    "x = points[:, 0]\n",
    "y = points[:, 1]\n",
    "z = points[:, 2]\n",
    "\n",
    "if plane == 'zNormal.vtp'  :\n",
    "    xi = np.linspace(np.min(x), np.max(x), 2000)\n",
    "    yi = np.linspace(np.min(y), np.max(y), 2000)\n",
    "    zi = griddata((x, y), scalar_field, (xi[None, :], yi[:, None]), method='linear')\n",
    "    \n",
    "elif plane == 'yNormal.vtp'  :\n",
    "    xi = np.linspace(np.min(x), np.max(x), 1500)\n",
    "    yi = np.linspace(np.min(z), np.max(z), 1500)\n",
    "    zi = griddata((x, z), scalar_field, (xi[None, :], yi[:, None]), method='linear')\n",
    "elif plane == 'xNormal.vtp'  :\n",
    "    xi = np.linspace(np.min(y), np.max(y), 1500)\n",
    "    yi = np.linspace(np.min(z), np.max(z), 1500)\n",
    "    zi = griddata((y, z), scalar_field, (xi[None, :], yi[:, None]), method='linear')\n",
    "\n",
    "a=zi[:,:,0]  \n",
    "\n",
    "# Limit Alpha Water between (0,1)\n",
    "if field == 'alpha.water' :\n",
    "    a = np.clip(a, 0, 1)\n",
    "\n",
    "\n",
    "\n",
    "# Plot the contour using Matplotlib\n",
    "plt.rcParams['font.family'] = 'serif'\n",
    "plt.rcParams['font.weight'] = 'bold'\n",
    "\n",
    "d = 0.01;               # Non Dimensionalization\n",
    "plt.figure()\n",
    "fig, ax = plt.subplots(figsize=(9, 4.5), dpi=1200)\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "\n",
    "\n",
    "# vmin, vmax = -2, 2\n",
    "# levels = np.linspace(vmin, vmax, 500)\n",
    "a = np.clip(a, -2, 2)\n",
    "\n",
    "\n",
    "# Plotting a circle\n",
    "contour = plt.contourf(xi/d, yi/d, a, cmap='jet', levels=levels)#, vmin=-2, vmax=2#'turbo'\n",
    "circle = plt.Circle((0.005/d, 0), radius=0.005/d, fc='white', zorder=10)\n",
    "plt.gca().add_patch(circle)\n",
    "\n",
    "\n",
    "# Setting Axis Limits \n",
    "ax.set(xlim=(-0.005/d, 0.08/d), ylim=(-0.02/d,0.02/d))\n",
    "plt.tick_params(left = False, bottom = False) \n",
    "ax.tick_params(axis='both', pad=12,  labelsize=30)\n",
    "ax.set_yticks(np.linspace(-2,2,3))\n",
    "ax.locator_params(axis='y', nbins=6)\n",
    "ax.locator_params(axis='x', nbins=6)\n",
    "\n",
    "for axis in ['top','bottom','left','right']:\n",
    "    ax.spines[axis].set_linewidth(3)\n",
    "ax.minorticks_on()\n",
    "ax.tick_params(bottom=True, top=True, left=True, right=True, direction='in',\n",
    "           which=\"major\", length=7, width=3, colors='black', grid_color='black', grid_alpha=0.15)\n",
    "ax.tick_params(bottom=True, top=True, left=True, right=True, direction='in',\n",
    "           which=\"minor\", length=4, width=3, colors='black', grid_color='black', grid_alpha=0.15)\n",
    "\n",
    "\n",
    "#Axis labels\n",
    "\n",
    "ax.set_xlabel(r'$\\mathbf{x/D}$', fontsize=40, color='black', labelpad=2, fontweight='bold', fontfamily = 'serif')\n",
    "ax.set_ylabel(r'$\\mathbf{y/D}$', fontsize=40, color='black', labelpad=1, fontweight='bold', fontfamily = 'serif')\n",
    "\n",
    "# Colorbar Setting\n",
    "# cb = plt.colorbar(contour, ticks=np.linspace(0, 1, 3), location= 'top',fraction = 0.05) #\n",
    "# Inset colorbar at top-left inside the plot\n",
    "# Colorbar inset in the top right corner\n",
    "axins = inset_axes(ax,\n",
    "                   width=\"30%\",  # width = 30% of parent_bbox width\n",
    "                   height=\"5%\",  # height = 5% of parent_bbox height\n",
    "                   loc='upper right',  # position at upper right\n",
    "                   bbox_to_anchor=(0, 0, 1, 1),\n",
    "                   bbox_transform=ax.transAxes,\n",
    "                   borderpad=1)\n",
    "\n",
    "cb = fig.colorbar(contour, cax=axins, orientation='horizontal')\n",
    "cb.locator = MaxNLocator(nbins=2)  # Set max 4 ticks\n",
    "cb.ax.tick_params(labelsize=30)\n",
    "cb.outline.set_linewidth(2)\n",
    "cb.ax.tick_params(width=2)\n",
    "plt.savefig(Case +'_Ux_Ins.png', dpi=300, bbox_inches =\"tight\", pad_inches = 0.1, transparent = True, facecolor =\"w\", edgecolor ='w', orientation ='portrait')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "7daa9161-46a8-47ad-b6dd-f18aadad5d1d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/home/soundar/Vent_PostProcess/DNS/Good_Mesh/BK025/surfaces/New Folder/zNormal.vtp'"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file_path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eafb12de-4e03-424a-a6d0-7a844700f3f6",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b7e9255d-a397-45b4-8efb-f964c3005231",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Results/Iso_Contour_Working.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0788fb00-5a23-400e-8d7f-b7c4f9022df0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import vtk\n",
    "from vtk.util.numpy_support import vtk_to_numpy\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# --------------------\n",
    "# 1. Read the .vtp file\n",
    "# --------------------\n",
    "file_path = \"/home/soundar/Vent_PostProcess/DNS/Good_Mesh/MD025/surfaces/0.1355991917139174/isoAlpha.vtp\"\n",
    "reader = vtk.vtkXMLPolyDataReader()\n",
    "reader.SetFileName(file_path)\n",
    "reader.Update()\n",
    "polydata = reader.GetOutput()\n",
    "\n",
    "# --------------------\n",
    "# 2. Extract points & faces\n",
    "# --------------------\n",
    "points = vtk_to_numpy(polydata.GetPoints().GetData())\n",
    "faces = vtk_to_numpy(polydata.GetPolys().GetData())\n",
    "\n",
    "# VTK stores polys as: n_points, p1, p2, p3, n_points, p1, p2, p3, ...\n",
    "faces = faces.reshape((-1, 4))[:, 1:]  # remove first value (count per face)\n",
    "\n",
    "# --------------------\n",
    "# 3. Plot with Matplotlib\n",
    "# --------------------\n",
    "fig = plt.figure(figsize=(12, 6))\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "ax.plot_trisurf(points[:, 0], points[:, 1], points[:, 2],\n",
    "                triangles=faces,\n",
    "                color='cyan', edgecolor='none', alpha=0.8)\n",
    "\n",
    "# Change view angle\n",
    "ax.view_init(elev=90, azim=-90)  # tilt 30°, rotate 60°\n",
    "\n",
    "# Optional: set equal aspect ratio\n",
    "ax.set_box_aspect([1, 1, 1])\n",
    "\n",
    "ax.set_xlabel('X')\n",
    "ax.set_ylabel('Y')\n",
    "ax.set_zlabel('Z')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "512a4b8f-517e-4b26-8100-21f1c50e8d7b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

